Extraction of Next-to-Next-to-Leading-Order PDFs from Lattice QCD Calculations

We present for the first time complete next-to-next-to-leading-order coefficient functions to match flavor non-singlet quark correlation functions in position space, which are calculable in lattice QCD, to parton distribution functions (PDFs). Using PDFs extracted from experimental data and our calculated matching coefficients, we predict valence-quark correlation functions that can be confronted by lattice QCD calculations. The uncertainty of our predictions is greatly reduced with higher order matching coefficients. By performing Fourier transformation, we also obtain matching coefficients for corresponding quasi-PDFs and pseudo-PDFs. Our method of calculations can be readily generalized to evaluate the matching coefficients for sea-quark and gluon correlation functions, putting the program to extract partonic structure of hadrons from lattice QCD calculations to be comparable with and complementary to that from experimental measurements.

==> attachedfiels/readme.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46484,       1248]
NotebookOptionsPosition[     43927,       1204]
NotebookOutlinePosition[     44281,       1220]
CellTagsIndexPosition[     44238,       1217]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672762813685232*^9, 3.672762842929377*^9}, {
   3.8011177644897065`*^9, 3.801117765697776*^9}, 3.8011178098232994`*^9, {
   3.801122143546174*^9, 3.801122145265272*^9}, 3.802520592628766*^9, 
   3.8025220560914717`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"968a4209-c857-4186-a5c1-42f698e79af8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Get", "[", "\"\<a\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Get", "[", "\"\<b\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tildea", "=", 
   RowBox[{"Get", "[", "\"\<tildea\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tildeb", "=", 
   RowBox[{"Get", "[", "\"\<tildeb\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HPLRules", "=", 
   RowBox[{"Get", "[", "\"\<HPLRules\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HPLRules2", "=", 
   RowBox[{"HPLRules", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"-", "z"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HPLRulesy1", "=", 
   RowBox[{"HPLRules", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "/", "y"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HPLRulesy2", "=", 
   RowBox[{"HPLRules", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", "y"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HPLRulesy3", "=", 
   RowBox[{"HPLRules", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"-", "y"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HPLRulesy4", "=", 
   RowBox[{"HPLRules", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "y"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8010747139553566`*^9, 3.801074750450444*^9}, {
   3.8010748033474693`*^9, 3.801074833570198*^9}, {3.8011223730423007`*^9, 
   3.801122379764685*^9}, {3.802520747559628*^9, 3.802520748835701*^9}, {
   3.802520874750903*^9, 3.802520881797306*^9}, {3.8025209915215816`*^9, 
   3.802521017171049*^9}, 3.8104483782272263`*^9, {3.810681965530549*^9, 
   3.81068209793593*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"31a0bf19-8219-45e8-a239-fda7aab87067"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CA", "\[Rule]", "3"}], ",", 
     RowBox[{"CF", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"TF", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"nf", "\[Rule]", "3"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.802521506803054*^9, 3.8025215243380575`*^9}, 
   3.8106821194399304`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"4b025764-3900-4f85-9772-5d86bd2ba558"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InterpolationCoe", "[", 
   RowBox[{"exp_", ",", "x_", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"var", ",", "coe", ",", "int"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"var", "=", 
      RowBox[{"Variables", "[", "exp", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coe", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"exp", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", "var"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"int", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Interpolation", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"exp", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"coe", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "i", ",", "j"}], "]"}], "]"}]}], "}"}], "//",
             "Transpose"}], ",", "opt"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"coe", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"coe", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "int", ",", "var"}], "]"}], "//", "Expand"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8020293036526747`*^9, 3.80202935565965*^9}, {
  3.802029563654546*^9, 3.802029594170292*^9}, {3.8020311746136875`*^9, 
  3.8020311993961053`*^9}, {3.8020313476035824`*^9, 3.802031349430687*^9}, {
  3.8020315007383413`*^9, 3.8020315052776003`*^9}, {3.8025221337929163`*^9, 
  3.802522156817233*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"203bc8b6-5cff-470b-986f-d801a2ef6468"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"iAIntegrate", "[", 
    RowBox[{"x_", ",", "omega_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
    RowBox[{"alphas", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"L", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"L", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
           "HPLRules"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"alphas", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"L", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"L", "^", "2"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"L", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
           "HPLRules"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"L", "^", "2"}], " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
           "HPLRules"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules2"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "+", 
       RowBox[{"L", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
           "HPLRules2"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iBIntegrate", "[", 
    RowBox[{"x_", ",", "omega_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"alphas", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"alphas", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"L", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "omega"}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"L", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
           "HPLRules"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "z", " ", "omega"}], "]"}], "-", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "omega"}], "]"}]}], ")"}]}], "/.", 
          "HPLRules2"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8025213670930634`*^9, 3.802521419036034*^9}, {
   3.802521458683302*^9, 3.802521465594697*^9}, {3.8025215387478814`*^9, 
   3.802521606056731*^9}, {3.802521647785118*^9, 3.8025218218920765`*^9}, {
   3.8025219243639374`*^9, 3.802521933698471*^9}, {3.8025222080901656`*^9, 
   3.802522219934843*^9}, 3.8025223044716783`*^9, {3.81044843050702*^9, 
   3.810448455812529*^9}, {3.8104485028457565`*^9, 3.810448542434001*^9}, 
   3.81044867043147*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"5d1a3592-24f7-4d8e-ae1e-c064a931437e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evaluate", " ", "iA", " ", "and", " ", 
    RowBox[{"iB", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"iAIntegrate", "[", 
      RowBox[{
       RowBox[{"a", "/.", "rep"}], ",", "29.15"}], "]"}], "//", "Expand"}], "//",
     "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"iBIntegrate", "[", 
      RowBox[{
       RowBox[{"b", "/.", "rep"}], ",", "29.15"}], "]"}], "//", "Expand"}], "//",
     "N"}]}]}]], "Input",
 CellChangeTimes->{
  3.8104485509425526`*^9, {3.810448780498968*^9, 3.8104487820296087`*^9}, {
   3.810448925710595*^9, 3.8104489296116495`*^9}, {3.8106829108401866`*^9, 
   3.810682930582438*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c26005a6-f13d-4e6a-b0b3-d35a9d6f7b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.2809708833715605`"}], "-", 
    RowBox[{"1.5359406225353518`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2005461924921144`", "\[VeryThinSpace]", "-", 
     RowBox[{"12.98369222404692`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"40.04903289675574`", "\[VeryThinSpace]", "-", 
     RowBox[{"47.747261821812295`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.145511209994593`", "\[VeryThinSpace]", "+", 
     RowBox[{"3.4248911061708265`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas", " ", "L"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"12.084423887750374`", "\[VeryThinSpace]", "-", 
     RowBox[{"27.802547090451622`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", "L"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.2614823096541079`", "\[VeryThinSpace]", "+", 
     RowBox[{"4.45216157721349`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", 
   SuperscriptBox["L", "2"]}]}]], "Output",
 CellChangeTimes->{3.810448554363106*^9, 3.810448677578506*^9, 
  3.8104487833677325`*^9, 3.8104489311166697`*^9, 3.810449265143664*^9, 
  3.8104493042763867`*^9, 3.8106821394005833`*^9, 3.8106829364592876`*^9, 
  3.8106862053891644`*^9, 3.810690166568613*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"cfb9b97c-0887-4b14-9f6c-5a76e18384a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.001638755348102594`"}], "-", 
     RowBox[{"0.029886418133385884`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.046355229147830745`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.04823576648733442`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00860809792202949`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.011426831811674087`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", "L"}]}]], "Output",
 CellChangeTimes->{3.810448554363106*^9, 3.810448677578506*^9, 
  3.8104487833677325`*^9, 3.8104489311166697`*^9, 3.810449265143664*^9, 
  3.8104493042763867`*^9, 3.8106821394005833`*^9, 3.8106829364592876`*^9, 
  3.8106862053891644`*^9, 3.810690166625492*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5a6e7577-562a-4c8a-aef4-1384d737fb79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Evaluate", " ", "iA", " ", "and", " ", "iB", " ", "for", " ", "some", 
     " ", "numbers"}], ",", " ", 
    RowBox[{"and", " ", "then", " ", "construct", " ", "interpolation", " ", 
     RowBox[{"functions", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"Ainter", ",", "Binter"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"Anum", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"omega", ",", 
            RowBox[{"iAIntegrate", "[", 
             RowBox[{
              RowBox[{"a", "/.", "rep"}], ",", "omega"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"omega", ",", "0", ",", "30", ",", "0.1"}], "}"}]}], "]"}],
         "//", "Expand"}], "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ainter", "[", "\[Omega]_", "]"}], "=", 
     RowBox[{"InterpolationCoe", "[", 
      RowBox[{"Anum", ",", "\[Omega]", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "5"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"Bnum", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"omega", ",", 
            RowBox[{"iBIntegrate", "[", 
             RowBox[{
              RowBox[{"b", "/.", "rep"}], ",", "omega"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"omega", ",", "0", ",", "30", ",", "0.1"}], "}"}]}], "]"}],
         "//", "Expand"}], "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Binter", "[", "\[Omega]_", "]"}], "=", 
     RowBox[{"InterpolationCoe", "[", 
      RowBox[{"Bnum", ",", "\[Omega]", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "5"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8020312469378242`*^9, 3.8020312663209333`*^9}, {
   3.8020313000588627`*^9, 3.8020313293275366`*^9}, {3.8020313619674034`*^9, 
   3.8020313802154474`*^9}, {3.8020314532456245`*^9, 3.802031491004784*^9}, {
   3.8020315286399364`*^9, 3.8020315519572706`*^9}, {3.802031585564193*^9, 
   3.8020316122447186`*^9}, {3.802031704475994*^9, 3.8020317113233857`*^9}, {
   3.802521051387006*^9, 3.8025210528480897`*^9}, {3.802521097881665*^9, 
   3.80252118870586*^9}, {3.802521259360901*^9, 3.8025212826532335`*^9}, {
   3.8025213217914724`*^9, 3.8025213229355373`*^9}, {3.8025215129804077`*^9, 
   3.8025215321735053`*^9}, {3.8025218476495495`*^9, 
   3.8025218946632385`*^9}, {3.802522084961123*^9, 3.802522120067131*^9}, 
   3.8025221862079144`*^9, {3.802522235582738*^9, 3.802522235943759*^9}, {
   3.8025223276220026`*^9, 3.802522344581972*^9}, {3.8025224813187933`*^9, 
   3.8025224915483785`*^9}, {3.8104487129709673`*^9, 3.81044876670448*^9}, {
   3.8104488104907703`*^9, 3.8104488118498554`*^9}, {3.810448941212723*^9, 
   3.810448944442438*^9}, {3.8104490414612103`*^9, 3.810449058332649*^9}, {
   3.8104493066530056`*^9, 3.8104493086155024`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"928a494f-2667-4355-ab34-d4b5b7bd10f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ainter", "[", "29.15", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Binter", "[", "29.15", "]"}]}], "Input",
 CellChangeTimes->{{3.8025213422996454`*^9, 3.8025213528622494`*^9}, {
  3.8025214231622705`*^9, 3.8025214236672993`*^9}, {3.8025219083640223`*^9, 
  3.802521911243187*^9}, {3.8025219414269133`*^9, 3.802521944187071*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ba39dfe6-55f6-4731-b7bc-f5c6e85ccc88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.2809708771265853`"}], "-", 
    RowBox[{"1.535940615047351`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.200546192869405`", "\[VeryThinSpace]", "-", 
     RowBox[{"12.983692162132035`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"40.049032751262416`", "\[VeryThinSpace]", "-", 
     RowBox[{"47.747261564829664`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.145511203698929`", "\[VeryThinSpace]", "+", 
     RowBox[{"3.4248910900043796`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas", " ", "L"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"12.084423849485315`", "\[VeryThinSpace]", "-", 
     RowBox[{"27.80254695270647`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", "L"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.2614823066372149`", "\[VeryThinSpace]", "+", 
     RowBox[{"4.452161556013678`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", 
   SuperscriptBox["L", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.80252211008456*^9, {3.802522172657139*^9, 3.8025221954704437`*^9}, 
   3.8025222447872643`*^9, 3.802522427535717*^9, 3.810449238872369*^9, 
   3.8104494491875353`*^9, 3.810690310081791*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3bb3b4e6-75a6-4099-bfb3-2582d310c681"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00163875534677291`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.029886418128808698`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "alphas"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.046355229133597284`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.04823576651981029`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00860809792249607`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.011426831799937694`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["alphas", "2"], " ", "L"}]}]], "Output",
 CellChangeTimes->{
  3.80252211008456*^9, {3.802522172657139*^9, 3.8025221954704437`*^9}, 
   3.8025222447872643`*^9, 3.802522427535717*^9, 3.810449238872369*^9, 
   3.8104494491875353`*^9, 3.810690310084752*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"a2ac7879-60f1-473d-8f9c-135421028def"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"itildeK", "[", 
    RowBox[{"x_", ",", "coeLdelta1_", ",", "coeLdelta2_", ",", "y1_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "HPLRulesy1"}], "/.", 
       RowBox[{"y", "\[Rule]", "y1"}]}], ")"}], "+", 
     RowBox[{"coeLdelta1", "*", 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "-", "y1"}]], ")"}]}], "+", 
     RowBox[{"coeLdelta2", "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "Lp"}], 
         RowBox[{"1", "-", "y1"}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"y1", "-", "1"}], "]"}]}], 
         RowBox[{"y1", "-", "1"}]]}], ")"}]}]}], "/;", 
    RowBox[{"y1", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"itildeK", "[", 
    RowBox[{"x_", ",", "coeLdelta1_", ",", "coeLdelta2_", ",", "y1_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", "HPLRulesy2"}], "/.", 
       RowBox[{"y", "\[Rule]", "y1"}]}], ")"}], "+", 
     RowBox[{"coeLdelta1", "*", 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"y1", "-", "1"}]], ")"}]}], "+", 
     RowBox[{"coeLdelta2", "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "Lp"}], 
         RowBox[{"y1", "-", "1"}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "y1"}], "]"}]}], 
         RowBox[{"1", "-", "y1"}]]}], ")"}]}]}], "/;", 
    RowBox[{
     RowBox[{"y1", ">", "0"}], "&&", 
     RowBox[{"y1", "<", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"itildeK", "[", 
    RowBox[{"x_", ",", "coeLdelta1_", ",", "coeLdelta2_", ",", "y1_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "/.", "HPLRulesy3"}], ",", 
       RowBox[{"y", "\[Rule]", "y1"}]}], "]"}], "+", 
     RowBox[{"coeLdelta1", "*", 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"y1", "-", "1"}]], ")"}]}], "+", 
     RowBox[{"coeLdelta2", "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "Lp"}], 
         RowBox[{"y1", "-", "1"}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "y1"}], "]"}]}], 
         RowBox[{"1", "-", "y1"}]]}], ")"}]}]}], "/;", 
    RowBox[{
     RowBox[{"y1", "\[GreaterEqual]", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"y1", "<", "0"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"itildeK", "[", 
    RowBox[{"x_", ",", "coeLdelta1_", ",", "coeLdelta2_", ",", "y1_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "HPLRulesy4"}], "/.", 
       RowBox[{"y", "\[Rule]", "y1"}]}], ")"}], "+", 
     RowBox[{"coeLdelta1", "*", 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"y1", "-", "1"}]], ")"}]}], "+", 
     RowBox[{"coeLdelta2", "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "Lp"}], 
         RowBox[{"y1", "-", "1"}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "y1"}], "]"}]}], 
         RowBox[{"1", "-", "y1"}]]}], ")"}]}]}], "/;", 
    RowBox[{"y1", "<", 
     RowBox[{"-", "1"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8106862268062277`*^9, 3.810686238239002*^9}, {
  3.810686358845518*^9, 3.810686359449893*^9}, {3.8106864184707975`*^9, 
  3.8106864193246307`*^9}, {3.810686622683716*^9, 3.8106866537154026`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d83e823c-0f26-452a-98cc-07c364ef4a1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evaluate", " ", 
    RowBox[{"i", "\\", "tilde"}], 
    RowBox[{
     RowBox[{
      RowBox[{"{", "K", "}"}], "^", "t"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildea", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"alphas", "^", "2"}], "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "9.15"}], 
      "]"}], "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildea", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"alphas", "^", "2"}], "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "0.15"}], 
      "]"}], "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildea", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"alphas", "^", "2"}], "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", 
       RowBox[{"-", "0.15"}]}], "]"}], "//", "Expand"}], "//", "N"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildea", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"alphas", "^", "2"}], "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", 
       RowBox[{"-", "9.15"}]}], "]"}], "//", "Expand"}], "//", 
    "N"}]}]}]], "Input",
 CellChangeTimes->{{3.810686331219262*^9, 3.8106863349788327`*^9}, {
  3.810686425307358*^9, 3.8106864368983607`*^9}, {3.8106866892214684`*^9, 
  3.810686698650323*^9}, {3.810686733020773*^9, 3.810686782838067*^9}, {
  3.810686897546479*^9, 3.810686949387375*^9}, {3.8106870341077404`*^9, 
  3.810687053690973*^9}, {3.8106891148411827`*^9, 3.8106891490352707`*^9}, {
  3.810689185478569*^9, 3.810689219642144*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ce4f1c99-9860-4e00-b886-96e1a12c7e99"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.08620738848990583`"}], " ", "alphas"}], "+", 
  RowBox[{"0.1857253811966775`", " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{"0.09428432193971492`", " ", 
   SuperscriptBox["alphas", "2"], " ", "Lp"}]}]], "Output",
 CellChangeTimes->{
  3.8106837586120267`*^9, 3.8106863356510944`*^9, {3.810686426067606*^9, 
   3.810686437422725*^9}, {3.810686890363284*^9, 3.810686919959749*^9}, 
   3.8106869501188297`*^9, {3.810687000561699*^9, 3.810687054614822*^9}, 
   3.8106891501950817`*^9, 3.810689220872863*^9, 3.8106903175787907`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e833bdde-f8a1-4c9f-8672-1f582e3a0b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1.1376673896835419`"}], " ", "alphas"}], "-", 
  RowBox[{"4.0694246730038195`", " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{"0.5105440919575309`", " ", "alphas", " ", "Lp"}], "-", 
  RowBox[{"1.6414594520145973`", " ", 
   SuperscriptBox["alphas", "2"], " ", "Lp"}], "-", 
  RowBox[{"0.1873032321198253`", " ", 
   SuperscriptBox["alphas", "2"], " ", 
   SuperscriptBox["Lp", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.8106837586120267`*^9, 3.8106863356510944`*^9, {3.810686426067606*^9, 
   3.810686437422725*^9}, {3.810686890363284*^9, 3.810686919959749*^9}, 
   3.8106869501188297`*^9, {3.810687000561699*^9, 3.810687054614822*^9}, 
   3.8106891501950817`*^9, 3.810689220872863*^9, 3.8106903175817823`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"33358877-e596-4181-92b8-fedcba8c8d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.34422188701419`", " ", "alphas"}], "+", 
  RowBox[{"1.4285966868927165`", " ", 
   SuperscriptBox["alphas", "2"]}], "+", 
  RowBox[{"0.5062245595583351`", " ", 
   SuperscriptBox["alphas", "2"], " ", "Lp"}]}]], "Output",
 CellChangeTimes->{
  3.8106837586120267`*^9, 3.8106863356510944`*^9, {3.810686426067606*^9, 
   3.810686437422725*^9}, {3.810686890363284*^9, 3.810686919959749*^9}, 
   3.8106869501188297`*^9, {3.810687000561699*^9, 3.810687054614822*^9}, 
   3.8106891501950817`*^9, 3.810689220872863*^9, 3.8106903175837793`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f058eedd-04a1-4739-9013-f1ea5c2ae3cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.056975777190041516`"}], " ", "alphas"}], "+", 
  RowBox[{"0.10596266194593226`", " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{"0.05563428566949476`", " ", 
   SuperscriptBox["alphas", "2"], " ", "Lp"}]}]], "Output",
 CellChangeTimes->{
  3.8106837586120267`*^9, 3.8106863356510944`*^9, {3.810686426067606*^9, 
   3.810686437422725*^9}, {3.810686890363284*^9, 3.810686919959749*^9}, 
   3.8106869501188297`*^9, {3.810687000561699*^9, 3.810687054614822*^9}, 
   3.8106891501950817`*^9, 3.810689220872863*^9, 3.810690317585771*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"f1bacf94-2ec2-4347-8327-5b97a73b4e52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Evaluate", " ", 
     RowBox[{"i", "\\", "tilde"}], 
     RowBox[{
      RowBox[{"{", "K", "}"}], "^", "t"}]}], " ", "-", 
    RowBox[{
     RowBox[{"i", "\\", "tilde"}], 
     RowBox[{
      RowBox[{
       RowBox[{"{", "K", "}"}], "^", "z"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildeb", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "0", ",", 
       "9.15"}], "]"}], "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildeb", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "0", ",", 
       "0.15"}], "]"}], "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildeb", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "0", ",", 
       RowBox[{"-", "0.15"}]}], "]"}], "//", "Expand"}], "//", "N"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"itildeK", "[", 
      RowBox[{
       RowBox[{"tildeb", "/.", "rep"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"alphas", "^", "2"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "rep"}], ",", "0", ",", 
       RowBox[{"-", "9.15"}]}], "]"}], "//", "Expand"}], "//", 
    "N"}]}]}]], "Input",
 CellChangeTimes->{
  3.8106867791044426`*^9, {3.8106868105200124`*^9, 3.8106868161415215`*^9}, {
   3.8106868815624056`*^9, 3.810686886752637*^9}, {3.8106869604656124`*^9, 
   3.81068697546045*^9}, {3.810687060554351*^9, 3.8106870682281256`*^9}, {
   3.81068916031808*^9, 3.8106891658837996`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"eb0cf2a9-fe79-43b8-8d19-f558b9451092"],

Cell[BoxData[
 RowBox[{"0.05035748341141387`", " ", 
  SuperscriptBox["alphas", "2"]}]], "Output",
 CellChangeTimes->{
  3.810686887482644*^9, {3.8106869761775675`*^9, 3.8106870030869904`*^9}, 
   3.810687069327089*^9, 3.8106891676347475`*^9, 3.8106903203110657`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"daed513b-d561-4bc5-8842-1affa52a5f23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.7215024086832589`"}], " ", "alphas"}], "-", 
  RowBox[{"2.0834440130628025`", " ", 
   SuperscriptBox["alphas", "2"]}], "-", 
  RowBox[{"0.5822555008968627`", " ", 
   SuperscriptBox["alphas", "2"], " ", "Lp"}]}]], "Output",
 CellChangeTimes->{
  3.810686887482644*^9, {3.8106869761775675`*^9, 3.8106870030869904`*^9}, 
   3.810687069327089*^9, 3.8106891676347475`*^9, 3.8106903203150854`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"676c494e-23cc-4fcd-adea-5c3854867622"],

Cell[BoxData[
 RowBox[{"0.9433270854029687`", " ", 
  SuperscriptBox["alphas", "2"]}]], "Output",
 CellChangeTimes->{
  3.810686887482644*^9, {3.8106869761775675`*^9, 3.8106870030869904`*^9}, 
   3.810687069327089*^9, 3.8106891676347475`*^9, 3.81069032031708*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"834f2547-ef51-4542-9d90-aa641271cb43"],

Cell[BoxData[
 RowBox[{"0.045885759936839535`", " ", 
  SuperscriptBox["alphas", "2"]}]], "Output",
 CellChangeTimes->{
  3.810686887482644*^9, {3.8106869761775675`*^9, 3.8106870030869904`*^9}, 
   3.810687069327089*^9, 3.8106891676347475`*^9, 3.810690320318055*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"cedbdb61-c0e7-4585-b774-7f5521561380"]
}, Open  ]]
},
WindowSize->{1540, 825},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (2019\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 438, 8, 45, "Input",ExpressionUUID->"968a4209-c857-4186-a5c1-42f698e79af8"],
Cell[999, 30, 1926, 53, 290, "Input",ExpressionUUID->"31a0bf19-8219-45e8-a239-fda7aab87067"],
Cell[2928, 85, 499, 13, 28, "Input",ExpressionUUID->"4b025764-3900-4f85-9772-5d86bd2ba558"],
Cell[3430, 100, 2409, 63, 233, "Input",ExpressionUUID->"203bc8b6-5cff-470b-986f-d801a2ef6468"],
Cell[5842, 165, 11830, 335, 397, "Input",ExpressionUUID->"5d1a3592-24f7-4d8e-ae1e-c064a931437e"],
Cell[CellGroupData[{
Cell[17697, 504, 814, 22, 101, "Input",ExpressionUUID->"c26005a6-f13d-4e6a-b0b3-d35a9d6f7b72"],
Cell[18514, 528, 1558, 36, 32, "Output",ExpressionUUID->"cfb9b97c-0887-4b14-9f6c-5a76e18384a1"],
Cell[20075, 566, 988, 22, 32, "Output",ExpressionUUID->"5a6e7577-562a-4c8a-aef4-1384d737fb79"]
}, Open  ]],
Cell[21078, 591, 3304, 73, 231, "Input",ExpressionUUID->"928a494f-2667-4355-ab34-d4b5b7bd10f6"],
Cell[CellGroupData[{
Cell[24407, 668, 430, 6, 48, "Input",ExpressionUUID->"ba39dfe6-55f6-4731-b7bc-f5c6e85ccc88"],
Cell[24840, 676, 1511, 36, 32, "Output",ExpressionUUID->"3bb3b4e6-75a6-4099-bfb3-2582d310c681"],
Cell[26354, 714, 971, 21, 32, "Output",ExpressionUUID->"a2ac7879-60f1-473d-8f9c-135421028def"]
}, Open  ]],
Cell[27340, 738, 4107, 126, 190, "Input",ExpressionUUID->"d83e823c-0f26-452a-98cc-07c364ef4a1e"],
Cell[CellGroupData[{
Cell[31472, 868, 5134, 146, 175, "Input",ExpressionUUID->"ce4f1c99-9860-4e00-b886-96e1a12c7e99"],
Cell[36609, 1016, 674, 13, 32, "Output",ExpressionUUID->"e833bdde-f8a1-4c9f-8672-1f582e3a0b68"],
Cell[37286, 1031, 856, 17, 32, "Output",ExpressionUUID->"33358877-e596-4181-92b8-fedcba8c8d78"],
Cell[38145, 1050, 651, 12, 32, "Output",ExpressionUUID->"f058eedd-04a1-4739-9013-f1ea5c2ae3cd"],
Cell[38799, 1064, 674, 13, 32, "Output",ExpressionUUID->"f1bacf94-2ec2-4347-8327-5b97a73b4e52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39510, 1082, 2830, 82, 175, "Input",ExpressionUUID->"eb0cf2a9-fe79-43b8-8d19-f558b9451092"],
Cell[42343, 1166, 346, 6, 32, "Output",ExpressionUUID->"daed513b-d561-4bc5-8842-1affa52a5f23"],
Cell[42692, 1174, 526, 11, 32, "Output",ExpressionUUID->"676c494e-23cc-4fcd-adea-5c3854867622"],
Cell[43221, 1187, 342, 6, 32, "Output",ExpressionUUID->"834f2547-ef51-4542-9d90-aa641271cb43"],
Cell[43566, 1195, 345, 6, 64, "Output",ExpressionUUID->"cedbdb61-c0e7-4585-b774-7f5521561380"]
}, Open  ]]
}
]
*)


